AutomaTikZ: Text-Guided Synthesis of Scientific Vector Graphics with TikZ

Generating bitmap graphics from text has gained considerable attention, yet for scientific figures, vector graphics are often preferred. Given that vector graphics are typically encoded using low-level graphics primitives, generating them directly is difficult. To address this, we propose the use of TikZ, a well-known abstract graphics language that can be compiled to vector graphics, as an intermediate representation of scientific figures. TikZ offers human-oriented, high-level commands, thereby facilitating conditional language modeling with any large language model. To this end, we introduce DaTikZ, the first large-scale TikZ dataset consisting of 120k TikZ drawings aligned with captions. We fine-tune LLaMA on DaTikZ, as well as our new model CLiMA, which augments LLaMA with multimodal CLIP embeddings. In both human and automatic evaluation, CLiMA and LLaMA outperform commercial GPT-4 and Claude 2 in terms of similarity to human-created figures, with CLiMA additionally improving text-image alignment. Our detailed analysis shows that all models generalize well and are not susceptible to memorization. GPT-4 and Claude 2, however, tend to generate more simplistic figures compared to both humans and our models. We make our framework, AutomaTikZ, along with model weights and datasets, publicly available.

==> figures/python/__init__.py <==
from importlib import import_module
from enum import IntEnum, Enum
from importlib.resources import files
from os import makedirs
from os.path import dirname
from sys import argv

import seaborn as sns

Data = files(import_module(__name__)) / "data"

class Fontsize(IntEnum):
    normal = 11
    small = 10
    footnote = 10
    script = 8
    tiny = 7
    large = 14
    Large = 16
    LARGE = 20
    huge = 23
    Huge = 28

class Length(float, Enum):
    # \the\textwdith in inches. This is precomputed, in a perfect world we
    # would get this directly from latex. In TeX an inch is 72.27pt.
    textwidth = 397.48499 / 72.27

sns.set_theme(
    context="paper",
    palette="muted",
    rc={
        "figure.constrained_layout.use": True,
        #"figure.constrained_layout.w_pad": 0,
        #"figure.constrained_layout.h_pad": 0,
        "text.usetex": True,
        "text.latex.preamble": r"\usepackage{automatikz}",
        "font.family": "serif",
        "font.size": Fontsize.normal,
        "axes.labelsize": Fontsize.normal,
        "axes.titlesize": Fontsize.small,
        "xtick.labelsize": Fontsize.small,
        "ytick.labelsize": Fontsize.small,
        "legend.fontsize": Fontsize.small,
        "legend.title_fontsize": Fontsize.normal,
        "axes.labelcolor": "black",
        "text.color": "black",
        "xtick.color": "black",
        "ytick.color": "black",
    },
)

def savefig(fig, *args, **kwargs):
    if dirname(DESTINATION:=argv[1]):
        makedirs(dirname(DESTINATION), exist_ok=True)
    fig.savefig(DESTINATION, *args, **kwargs)


==> figures/python/bwc.py <==
from collections import defaultdict
from glob import glob
from itertools import chain
from math import gcd
from random import randrange, shuffle
from re import search

from matplotlib import pyplot as plt
from matplotlib.collections import PolyCollection
from matplotlib.colors import to_rgba
from matplotlib.patches import Patch
from matplotlib.transforms import Bbox
from numpy import argsort, corrcoef
from openpyxl import load_workbook
from pandas import DataFrame, read_json
from seaborn import color_palette, kdeplot

from . import Data, Length, savefig
from .metrics import Model

def spearman(a, b):
    a_rank, b_rank = argsort(a).argsort(), argsort(b).argsort()
    return corrcoef(a_rank, b_rank)[0, 1]

def process_annotations(files):
    annotations = defaultdict(list)

    def extract_id(string):
        return search(r"/raw/main/(.+?)\.", string).group(1) # type: ignore

    for file in files:
        wb = load_workbook(filename=file)
        df = DataFrame(wb[wb.sheetnames[0]].values)
        df = df.rename(columns=df.iloc[0]).drop(df.index[0]).reset_index(drop=True) # type: ignore

        assert not (df['Best Image'] + df['Worst Image']).isnull().values.any(), f"Annotations in {file} corrupt!"
        for _, row in df.iterrows():
            best, worst = int(row['Best Image']), int(row['Worst Image'])
            assert best != worst
            for key in range(1, 5):
                if key not in [best, worst]:
                    annotations[extract_id(row[f"Image {key}"])].append(0)
            annotations[extract_id(row[f"Image {best}"])].append(1)
            annotations[extract_id(row[f"Image {worst}"])].append(-1)

    assert len(set(map(len, annotations.values()))) == 1
    return annotations

def compute_scores(metadata, files):
    annotations, reliability = process_annotations(files), None

    def _compute_scores(annotations):
        scores = defaultdict(dict)
        for item_id, annotation in annotations.items():
            best, worst, freq = sum(x == 1 for x in annotation), sum(x == -1 for x in annotation), len(annotation)
            score = best / freq - worst / freq
            scores[metadata[item_id]['model']][metadata[item_id]['index']] = score
        return {key: [value[idx] for idx in sorted(value.keys())] for key, value in scores.items()}

    if len(list(annotations.values())[-1]) > 1:
        split1, split2 = defaultdict(list), defaultdict(list)
        for id_, annotation in annotations.items():
            rand = randrange(1, len(annotation))
            shuffle(annotation)
            split1[id_] = annotation[:rand]
            split2[id_] = annotation[rand:]
        h1, h2 = _compute_scores(split1), _compute_scores(split2)
        reliability = spearman(list(chain(*h1.values())), list(chain(*h2.values())))

    assert gcd(len(annotations), len(metadata.columns)) >= 100
    scores = _compute_scores(annotations)
    return dict(sorted(scores.items())), reliability

def marker_kdeplot(data, *args, **kwargs):
    """
    Wrapper around seaborn kdeplot that adds markers for expected values and mode.
    """
    expected_values = list()
    ax = kdeplot(data, *args, **kwargs)
    children = reversed(list(enumerate((child for child in ax.get_children() if isinstance(child, PolyCollection)), 3)))

    # plot expected value and mode
    for color, (zorder, child) in zip(color_palette(), children):
        x, y = child.get_paths()[0].vertices.T # type: ignore
        expected_values.append(expected:=sum(x * (y/sum(y))))
        exp_index, mode_index = abs(x - expected).argmin(), y.argmax()
        # for some reason we have to get the negative index for y..
        ax.plot(x[exp_index], y[-exp_index-1], '.', zorder=zorder/3, ms=5, color=child.get_edgecolor())
        ax.plot(x[mode_index], y[mode_index], 'x', zorder=zorder/3, ms=5, color=child.get_edgecolor())
        # we also need to fix zorder (empirical value)
        child.set_zorder(zorder/3)
    # we need to set xlim later instead of using clip parameter so that the
    # expected value is computed correctly
    ax.set(xlim=(-1, 1))
    ax.margins(x=0)

    return ax



if __name__ == "__main__":
    tasks = ["caption-similarity", "reference-similarity"]
    metadata = read_json(str(Data / "bwc/metadata.json"))
    modelmap = {
        "clima-13b": Model.clima_13b,
        "llama-13b": Model.llama_13b,
        "gpt-4": Model.gpt_4,
        "human": "Human",
        "clima-13b-img": Model.clima_img,
    }
    colormap = dict(zip(modelmap.values(), color_palette()))

    (fig, axes), ymin = plt.subplots(1, len(tasks), figsize=(width:=Length.textwidth, height:=width/3), sharey=True), 0
    for idx, (type_, ax) in enumerate(zip(tasks, axes)):
        scores, _ = compute_scores(metadata, glob(str(Data / f"bwc/{type_}/*.xlsx")))
        scores = dict((modelmap[model], score) for model, score in scores.items())
        marker_kdeplot(scores, ax=ax, label=scores.keys(), fill=True, palette=colormap, bw_adjust=1)

        if idx == len(axes) - 1:
            # we try to position global legend below plots and use a lot of hacks
            leg = fig.legend(
                handles=[Patch(facecolor=to_rgba(c, 0.25), edgecolor=c, label=m) for m, c in colormap.items()],
                loc='upper center',
                ncol=len(modelmap),
                bbox_to_anchor=(0.5, 0),
                borderpad=0,
                frameon=False,
                columnspacing=1.5
            )
            dpi = fig.dpi_scale_trans.inverted() # type: ignore
            ymin = leg.get_window_extent().transformed(dpi).ymin

        ax.set_title((type_.replace("-", " ")).title())
        ax.get_legend().remove()

    savefig(fig, bbox_inches=Bbox.from_extents(0, ymin, width, height))


==> figures/python/memorization.py <==
from json import load
import seaborn as sns
from matplotlib import pyplot as plt
import matplotlib.ticker as mtick
import numpy as np

from . import Data, Length, savefig, Fontsize
from .metrics import Model

modelmap = {
    "human": "Human",
    "clima-13b": Model.clima_13b,
    "llama-13b": Model.llama_13b,
    "gpt-4": Model.gpt_4,
    "claude-2": Model.claude_2,
}

def forward(x):
    return np.asarray([y**(1/2) if y >= 0 else y for y in x])

def inverse(x):
    return np.asarray([y**2 if y >= 0 else y for y in x])

if __name__ == "__main__":
    with sns.plotting_context(rc={"legend.fontsize": Fontsize.script}):
        tasks = ["code-novelty", "caption-copying"]
        fig, axes = plt.subplots(1, 2, figsize=((width:=Length.textwidth), width/2.75))

        for idx, (ax, task) in enumerate(zip(axes, tasks)):
            with (Data / f"{task}.json").open("rb") as f:
                scores = load(f)
                scores = {model: scores[key] for key, model in modelmap.items()}

            fig = sns.lineplot(data=scores, ax=ax)
            if task == "caption-copying":
                fig.set_yscale('function', functions=(forward, inverse))
                loc = mtick.MaxNLocator(nbins=5, steps=[3], integer=True)
                ax.yaxis.set_major_locator(loc)
            fig.yaxis.set_major_formatter(mtick.PercentFormatter(1, 0))
            fig.xaxis.set_major_formatter(lambda x, _: f"{int(x+1)}-gram")
            fig.tick_params(axis="x", rotation=15)
            fig.set_title(task.replace("-", " ").title())

        savefig(plt)


==> figures/python/metrics.py <==
##!/usr/bin/env python
from enum import StrEnum
import math

from matplotlib.colors import to_rgba
from matplotlib.patches import Patch
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.transforms import Bbox
from pandas import read_json
from seaborn import color_palette

from . import Data, Fontsize, Length, savefig

# based on https://github.com/huggingface/evaluate/blob/main/src/evaluate/visualization.py
class ComplexRadar:
    """Create a complex radar chart with different scales for each variable
    Args:
    fig (`matplotlib.figure`) :  A matplotlib figure object to add the axes on.
    variables (`list`) : a list of variables to. plot
    ranges (`list` of `tuples`): A list of ranges (min, max) for each variable
    n_ring_levels (`int): Number of ordinate or ring levels to draw.
        Default: 5.
    show_scales (`bool`): Indicates if we the ranges for each variable are plotted.
        Default: True.
    Returns:
    `matplotlib.figure.Figure`: a radar plot.
    """

    def __init__(
        self,
        fig,
        variables,
        ranges,
        n_ring_levels=5,
        show_scales=True,
        show_endpoint=False,
        rgridsize=None,
        thetasize=None,
        padding=0
    ):
        # Calculate angles and create for each variable an axes
        # Consider here the trick with having the first axes element twice (len+1)
        angles = np.arange(0, 360, 360.0 / len(variables))
        axes = [
            fig.add_subplot(111, label="axes{}".format(i), polar=True)
            for i in range(len(variables) + 1)
        ]

        # Ensure clockwise rotation (first variable at the top N)
        for ax in axes:
            ax.set_theta_zero_location("N")
            ax.set_theta_direction(-1)

        # Writing the ranges on each axes
        for i, ax in enumerate(axes):
            # Here we do the trick by repeating the first iteration
            j = 0 if (i == 0 or i == 1) else i - 1
            ax.set_ylim(*ranges[j])
            # Set endpoint to True if you like to have values right before the last circle
            grid = np.linspace(*ranges[j], num=n_ring_levels, endpoint=show_endpoint)
            gridlabel = [round(x, 2) for x in grid]
            gridlabel[0] = ""  # remove values from the center
            ax.set_rgrids(
                grid, labels=gridlabel if i != 0 else "" * len(gridlabel), angle=angles[j], fontsize=rgridsize
            )

            ax.set_ylim(*ranges[j])
            ax.spines["polar"].set_visible(False)
            ax.grid(visible=False)

            if show_scales is False:
                ax.set_yticklabels([])

        # Set all axes except the first one unvisible
        for ax in axes[1:]:
            ax.patch.set_visible(False)
            ax.xaxis.set_visible(False)

        # Setting the attributes
        self.ranges = ranges
        self.theta = np.deg2rad(np.r_[angles, angles[0]])
        self.ax = axes[0]
        self.ax1 = axes[1]

        # Draw (inner) circles and lines
        self.ax.yaxis.grid()
        # Draw angle lines
        self.ax.xaxis.grid()
        # Create the outer labels for each variable
        self.ax.set_thetagrids(angles, labels=variables)

        for t, a in zip(self.ax.get_xticklabels(), angles):
            if a == 0:
                t.set_ha("center")
            elif a > 0 and a < 180:
                t.set_ha("left")
            elif a == 180:
                t.set_ha("center")
            else:
                t.set_ha("right")

        self.ax.tick_params(axis="both", pad=padding, labelsize=thetasize)

    def _scale_data(self, data, ranges):
        """Scales data[1:] to ranges[0]"""
        for d, (y1, y2) in zip(data[1:], ranges[1:]):
            assert (y1 <= d <= y2) or (y2 <= d <= y1)
        x1, x2 = ranges[0]
        d = data[0]
        sdata = [d]
        for d, (y1, y2) in zip(data[1:], ranges[1:]):
            sdata.append((d - y1) / (y2 - y1) * (x2 - x1) + x1)
        return sdata

    def plot(self, data, label, *args, **kwargs):
        """Plots a line"""
        sdata = self._scale_data(data, self.ranges)
        zorder = self.ax.plot(self.theta, np.r_[sdata, sdata[0]], label=label, *args, **kwargs)[0].zorder
        self.ax.fill(self.theta, np.r_[sdata, sdata[0]], label='_nolegend_', alpha=1/3, *args, **kwargs, zorder=zorder)

    def rotate_labels(self, angles):
        for label, angle in zip(self.ax.get_xticklabels(), angles):
            x, y = label.get_position()
            lab = self.ax.annotate(label.get_text(), (x, y), xycoords=label.get_transform(),
                  ha="center", va=label.get_va(), fontsize=label.get_fontsize())
            lab.set_rotation(angle)

        self.ax.set_xticklabels([])

    def use_legend(self, *args, **kwargs):
        """Shows a legend"""
        self.ax1.legend(*args, **kwargs)


def radar_plot(data, invert_range=[], ranges=None, fig=None, colormap=None, **kwargs):
    variables = data.keys()

    if fig is None:
        fig = plt.figure()
    if not ranges:
        if all(x in variables for x in invert_range) is False:
            raise ValueError("All of the metrics in `invert_range` should be in the data provided.")

        def ceil(number, ndigits=1):
            return math.ceil(number*10**ndigits) / 10**ndigits

        def floor(number, ndigits=1):
            return math.floor(number*10**ndigits) / 10**ndigits

        min_max_per_variable = data.describe().T[["min", "max"]]
        min_max_per_variable["min"] = min_max_per_variable["min"] - 0.1 * (
            min_max_per_variable["max"] - min_max_per_variable["min"]
        )
        min_max_per_variable["max"] = min_max_per_variable["max"] + 0.1 * (
            min_max_per_variable["max"] - min_max_per_variable["min"]
        )

        ranges = list(min_max_per_variable.itertuples(index=False, name=None))
        ranges = [
            (ceil(max_value), floor(min_value)) if var in invert_range else (floor(min_value), ceil(max_value))
            for var, (min_value, max_value) in zip(variables, ranges)
        ]

    radar = ComplexRadar(
        fig,
        variables,
        ranges,
        **kwargs
    )
    for g in data.index:
        radar.plot(data.loc[g].values, label=g, color=colormap[g] if colormap else None)
    return radar


class Model(StrEnum):
    clima_7b = r"\clima[7b]",
    llama_7b = r"\llama[7b]",
    clima_13b = r"\clima[13b]",
    llama_13b = r"\llama[13b]",
    clima_img = r"\clima[img]",
    gpt_4 = r"\gpt[4]",
    claude_2 = r"\claude[2]",


class Metric(StrEnum):
    crystalbleu = r"\crystalbleu",
    clipscore = r"\clipscore",
    clipscore_img = r"\clipscore[img]",
    kid = r"\kid",
    eed = r"\eed",
    csr = r"\csr",


if __name__ == "__main__":
    invert_range = [Metric.kid, Metric.eed, Metric.csr]
    scores = read_json(str(Data / "metrics.json"), orient="index")
    scores = scores.rename(index={
        "gpt-4": Model.gpt_4,
        "claude-2": Model.claude_2,
        "llama-7b": Model.llama_7b,
        "clima-7b": Model.clima_7b,
        "llama-13b": Model.llama_13b,
        "clima-13b": Model.clima_13b,
        "clima-13b (img)": Model.clima_img
    })
    scores = scores.rename(columns={
        'CrystalBLEU': Metric.crystalbleu,
        'CLIPScore': Metric.clipscore,
        'CLIPScore (img2img)': Metric.clipscore_img,
        'CSR': Metric.csr,
        'EED': Metric.eed,
        'KID': Metric.kid
    })
    #scores = scores.reindex(columns=[
    #    Metric.crystalbleu,
    #    Metric.csr,
    #    Metric.kid,
    #    Metric.clipscore_img,
    #    Metric.clipscore,
    #    Metric.eed,
    #])

    leftfig = scores.loc[[Model.clima_13b, Model.llama_13b, Model.clima_7b, Model.llama_7b]]
    rightfig = scores.loc[[Model.clima_img, Model.clima_13b, Model.gpt_4, Model.claude_2]]
    colormap = dict(zip(Model, color_palette()))
    titles = [
        r"\llama[7b/13b] \& \clima[7b/13b]",
        r"\clima[13b/img], \gpt[4] \& \claude[2]"
    ]

    fig = plt.figure(figsize=(width:=Length.textwidth, Length.textwidth))
    #fig.get_layout_engine().set(w_pad=5/72) # type: ignore
    subfigs = fig.subfigures(1, 2, frameon=False)
    title_extents = list()

    for scores, subfig, title in zip([leftfig, rightfig], subfigs, titles):
        radar = radar_plot(
            fig=subfig,
            data=scores,
            n_ring_levels=4,
            rgridsize=Fontsize.script,
            thetasize=Fontsize.script,
            padding=-3,
            colormap=colormap,
            invert_range=invert_range
        )
        radar.rotate_labels([0, -60, 60, 0, -60, 60]) # type: ignore
        title = radar.ax.set_title(title, pad=23)
        title_extents.append(title.get_window_extent)

    leg = fig.legend(
        handles=[Patch(facecolor=to_rgba(c, 0.25), edgecolor=c, label=m) for m, c in colormap.items()],
        loc='upper center',
        ncol=math.ceil(len(colormap)/2),
        bbox_to_anchor=(0.5, 0.2375),
        borderpad=0,
        frameon=False,
        #fontsize=Fontsize.script
    )

    # since we handle the legend outside of the layout, we need to determine the best height ourselves
    fig.draw_without_rendering() # type: ignore
    dpi = fig.dpi_scale_trans.inverted() # type: ignore
    ymin, ymax = leg.get_window_extent().transformed(dpi).ymin, 0
    for title_extent in title_extents:
        ymax = max(ymax, (transformed:=title_extent().transformed(dpi)).ymax)

    # add padding
    ymin -= plt.rcParams['figure.constrained_layout.h_pad']
    ymax += plt.rcParams['figure.constrained_layout.h_pad']

    savefig(fig, bbox_inches=Bbox.from_extents(0, ymin, width, ymax))

